Food-Embedded Cold Energy Flows in Decentralised Solar Cold Chains

Reliable cold storage is needed to reduce meat loss in informal food systems, but conventional cold-chain expansion is difficult where electricity supply is weak and battery-based solar refrigeration is costly. This study develops an hourly techno-economic optimisation framework for decentralised solar-powered cold storage in interconnected open-air meat markets. Using five meat markets in Abuja, Nigeria, the model combines field-derived cooling demand, solar photovoltaic generation, refrigeration, battery storage, phase change material thermal storage, and directed inter-market meat flows. A key feature is that pre-chilled meat is represented as a carrier of product-embodied cooling credit, while phase change material storage remains a stationary cold-side storage component at each market. This allows cooling supplied at one market to reduce the sensible cooling load required at another market. Results show that shifting part of the storage function from battery storage to phase change material thermal storage reduces battery capacity by approximately 67\% and lowers total system cost by up to 15\% compared with battery-only systems. Allowing inter-market cooling-credit exchange further reduces total system cost by 8\% and aggregate phase change material storage capacity by 35\%, mainly by reallocating refrigeration and storage requirements across connected markets. The findings show that product flows can change where cooling services are required, allowing refrigeration and storage capacity to be coordinated across connected sites. Accounting for the product-mediated redistribution of cooling demand extends decentralised energy-system planning beyond isolated demand nodes and may inform cluster-level cooling infrastructure design in other infrastructure-constrained food networks.

==> anc/supplementary.bbl <==
\begin{thebibliography}{1}
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{\texttt{#1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\expandafter\ifx\csname href\endcsname\relax
  \def\href#1#2{#2} \def\path#1{#1}\fi

\bibitem{PyPSA}
T.~Brown, J.~H\"orsch, D.~Schlachtberger,
  \href{https://doi.org/10.5334/jors.188}{{PyPSA: Python for Power System
  Analysis}}, Journal of Open Research Software 6~(4) (2018).
\newblock \href {http://arxiv.org/abs/1707.09913} {\path{arXiv:1707.09913}},
  \href {https://doi.org/10.5334/jors.188} {\path{doi:10.5334/jors.188}}.
\newline\urlprefix\url{https://doi.org/10.5334/jors.188}

\end{thebibliography}


==> anc/supplementary.tex <==
% Supplementary material LaTeX version
% Required packages in the main manuscript/supplement preamble:
% \usepackage{pdflscape}
% \usepackage{longtable}
% \usepackage{booktabs}
% \usepackage{array}
% \usepackage{amsmath}
% \usepackage{graphicx}
%
% Optional supplementary numbering, if not already defined by the journal template:
% \renewcommand{\thetable}{S\arabic{table}}
% \renewcommand{\thefigure}{S\arabic{figure}}
% \renewcommand{\theequation}{S\arabic{equation}}
%
% If this file is compiled independently, uncomment the standalone preamble below.
\documentclass[11pt]{article}
\usepackage[a4paper,margin=2cm]{geometry}
\usepackage{pdflscape}
\usepackage{longtable}
\usepackage{booktabs}
\usepackage{array}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{caption}
\begin{document}


% Supplementary numbering used in this file. Comment out these lines if the journal template already defines supplementary numbering.
\setcounter{table}{0}
\setcounter{figure}{0}
\setcounter{equation}{0}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}

\section*{Supplementary Note S1. Field investigation evidence from Abuja market site visits}

Field visits were undertaken in several Abuja markets during 17--21 August 2023 to understand meat handling, electricity access, cold-storage practices, and product movement between markets. The observations show that the studied meat markets function as distribution nodes rather than isolated retail sites. Market-to-market flows were reported in Kubwa, Dei Dei, and Lugbe: Kubwa traders described supplying retailers across nine nearby markets within about 2 km; Dei Dei reported supplying five to seven neighbouring markets within about 4--5 km; and Lugbe reported supplying nearby markets and shops in neighbouring urban areas. Livestock procurement also varied seasonally between nearby markets and other states.

Existing practices also indicate vendor-level willingness to share cooling resources across traders and commodity groups. In Lugbe, some meat sellers rented refrigerator space from fish sellers rather than operating their own cold room. At Kado Fish Market, cold rooms were already operated at household or shared-household scale, providing a local example of shared cold-storage arrangements where cold-chain use is more established. Kabusa meat sellers also stated a willingness to pay for rented cold-storage space. These observations support the relevance of market-level or shared cooling infrastructure, rather than assuming that every trader must own an independent refrigeration unit.

The visited meat markets nevertheless faced substantial energy and infrastructure constraints. Traders commonly relied on ice or inactive refrigerators used as insulated boxes because grid supply was absent or unreliable. These conditions motivate decentralised solar refrigeration and storage modelling, while the observed product flows and sharing practices provide field-based support for representing inter-market cooling exchange as a plausible operational arrangement.

\begin{landscape}
\scriptsize
\setlength{\tabcolsep}{3pt}
\renewcommand{\arraystretch}{1.18}
\begin{longtable}{>{\raggedright\arraybackslash}p{2.4cm} >{\raggedright\arraybackslash}p{3.3cm} >{\raggedright\arraybackslash}p{4.0cm} >{\raggedright\arraybackslash}p{4.0cm} >{\raggedright\arraybackslash}p{3.8cm} >{\raggedright\arraybackslash}p{4.4cm}}
\caption{Summary of field investigation observations from Abuja market site visits, 17--21 August 2023.}\label{tab:supp_field_investigation} \\
\toprule
\textbf{Date and site} & \textbf{Market context and operation} & \textbf{Evidence of market-to-market or product flows} & \textbf{Existing cooling practice and sharing arrangements} & \textbf{Energy and infrastructure constraints} & \textbf{Relevance for modelling and system design} \\
\midrule
\endfirsthead

\multicolumn{6}{l}{\textit{Supplementary Table S1 continued.}} \\
\toprule
\textbf{Date and site} & \textbf{Market context and operation} & \textbf{Evidence of market-to-market or product flows} & \textbf{Existing cooling practice and sharing arrangements} & \textbf{Energy and infrastructure constraints} & \textbf{Relevance for modelling and system design} \\
\midrule
\endhead

\midrule
\multicolumn{6}{r}{\textit{Continued on next page}} \\
\endfoot

\bottomrule
\multicolumn{6}{p{22.4cm}}{\footnotesize \textit{Note:} Field observations and stakeholder-reported information are summarised from site-visit notes. Numerical values are reported as stated by interviewees or recorded in field notes and should be interpreted as indicative operational information rather than statistically representative estimates. Monetary values are reported in nominal terms at the time of fieldwork and are not adjusted for inflation or exchange-rate variation.} \\
\endlastfoot

17 Aug. 2023, Orange Market & Large open-air meat market where beef and small ruminant meat were reported as the main traded products. Meat processing was concentrated in the morning. Traders stated that cold storage was mainly needed for unsold or leftover meat. & The visit confirmed the role of large meat markets as active processing and trading locations, although this site note did not record a specific destination market served by traders. & No proper cold-storage facility was available. Traders relied on ice for short-term preservation. Severe heat and fly exposure were observed as important preservation and hygiene challenges. & The absence of reliable electricity was identified as a major reason why conventional cold storage was not used. Installation of cold-storage facilities would also depend on land ownership and market permission. & Retailers were aware of abundant solar resources and showed willingness to adopt new cooling technologies if costs remained low. A market-level cold-storage capacity of around 10 tonnes was mentioned as desirable. \\

18 Aug. 2023, Kabusa Market & Complex local market serving nearby settlements. The market included more than 200 sellers, including around 32 fish sellers and more than 100 meat sellers. & The site demonstrated mixed food retailing within the same market environment, but the field note did not record a specific inter-market redistribution route for Kabusa. & The discussion focused on potential adoption of shared cold storage. Meat sellers reported a maximum willingness to pay of around 300 NGN to rent cold-storage space. & The main constraint raised by retailers was affordability rather than technical acceptance. & The stated willingness to rent cold-storage space supports the feasibility of shared or market-level cooling services, provided that tariffs remain compatible with small-trader payment capacity. \\

19 Aug. 2023, Kado Fish Market & Fish market used as a comparison case because cold rooms were already more common in fish trading than in open-air meat retailing. & The field note focused on cold-room use rather than meat redistribution. The site provides evidence that cold-chain practices already exist locally in related perishable-food markets. & Cold rooms were reportedly operated at household or shared-household scale, with capacities ranging from 10--20 tonnes to around 40 tonnes. Larger units were also reported. Freezing was used at approximately $-25\,^{\circ}\mathrm{C}$. & Land availability was identified as a constraint on expanding cold-room capacity, with a reported maximum cold-room size of about 100 tonnes. & The fish market provides a practical local example of shared diesel generated cold-storage operation. This supports the assumption that cooling resources can be shared between vendors or households where market organisation and commodity value make cold storage viable. \\

20 Aug. 2023, Kubwa Market & Meat retailers reported onsite processing. The market had around 150 retailers. Reported daily sales were about 3000 kg of beef and around 100 goats, equivalent to approximately 1000 kg of goat meat. Daily leftover meat was reported as around 30--40 kg. & Traders described the market as supplying retailers across nine nearby markets within approximately 2 km, indicating that meat movement between nearby markets was already part of normal operation. & Existing refrigerators were present but could not be operated reliably. They were used as insulated boxes together with ice. Ice use was reported as about 15 bags per day, at around 200 NGN per 5 kg bag. & Traders reported an average of only 6--7 hours of electricity per day, with occasional 24-hour outages occurring up to three times. The grid electricity price was reported as about 75 NGN/kWh. & The market provides direct field evidence for short-distance inter-market meat flows. Traders preferred a combination of individual and centralised cold storage. Chilling was preferred over freezing because frozen meat was perceived to become wet after thawing. \\

21 Aug. 2023, Dei Dei Market & Large meat market with more than 500 sellers. Daily processing was reported as 300--400 goats and 30--35 cattle, increasing to around 50 cattle during weekends. The market also held large livestock stocks, including more than 1000 goats and more than 200 cattle. & The market was reported to supply five to seven neighbouring markets within approximately 4--5 km. Live animals were purchased from other states, with seasonal differences in procurement frequency. & Refrigerators were present but used as insulated containers with ice because of the lack of reliable electricity. Ice had to be purchased from around 10 km away. More than 500 ice bags per day were reportedly needed. & The market reportedly had no grid electricity. Generators were used for water pumping. Ice prices varied seasonally, at around 400--500 NGN in the dry season and around 250 NGN in the rainy season. & The market's large scale, absence of grid power, high ice dependence, and role in supplying neighbouring markets make it highly relevant for decentralised solar refrigeration and inter-market cooling-exchange analysis. \\

21 Aug. 2023, Lugbe Market & Large meat market with more than 200 sellers. Weekday processing was reported as around 50 cattle and 350 goats, while weekend processing increased to about 150 cattle and 200 goats. Traders kept around 300 goats as stock. & The market supplied both nearby markets and shops in neighbouring urban areas. Livestock was purchased daily, with dry-season supply mainly from other states and rainy-season supply from nearby markets. & Some meat sellers rented refrigerator space from fish sellers, with a reported maximum rental cost of about 500 NGN during the dry season. Chilling was preferred over freezing. & Traders reported severe power cuts, including outages lasting up to 24 hours for as long as two days. & The site provides direct evidence of both inter-market/product flow and cross-vendor sharing of cooling space. The practice of renting refrigerator space from fish sellers supports the feasibility of shared cooling resources within market systems. \\

\end{longtable}
\end{landscape}
\normalsize

\section*{Supplementary Note S2. Construction of hourly refrigeration demand profiles}

The daily cooling energy calculated from the thermal load model in the main text was converted into hourly refrigeration demand profiles for use in the optimisation model. Because the energy-system model operates at hourly resolution, the daily cooling demand was distributed across the 24-hour day according to stylised market operating patterns. Figure~\ref{fig:supp_cooling_demand_profile} shows the representative generated daily cold-demand profile for each market used in the simulation.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.95\textwidth]{figures/market_cold_load_plot.png}
\caption{Generated cooling demand profile for each market used in the optimisation model.}
\label{fig:supp_cooling_demand_profile}
\end{figure}


\section*{Supplementary Note S3. Additional details of the PyPSA optimisation framework}

The optimisation model described in the main text is implemented using the PyPSA framework, which formulates energy-system design and operation as a linear programming problem \cite{PyPSA}. PyPSA represents energy systems as networks of buses, components, and links that exchange energy across carriers.

The optimisation determines both investment decisions and operational dispatch variables simultaneously. Investment variables include installed capacities of PV generation, refrigeration units, electrical storage in Scenario S1, and PCM thermal storage in Scenarios S2--S3. Operational variables include hourly electricity generation, refrigeration output, storage charging and discharging, and cold-energy transfers between markets.

\paragraph{Objective function.}
The objective minimises the sum of annualised investment costs and marginal operating costs:
\begin{equation}
\min (\sum_{i} c_i^{\mathrm{cap}} K_i + \sum_{l,t} c_l^{\mathrm{marg}} f_{l,t})
\tag{S1}
\end{equation}
where $K_i$ denotes the installed capacity of technology $i$, $c_i^{\mathrm{cap}}$ is its annualised capital cost, $f_{l,t}$ represents the dispatch of link $l$ at time $t$, and $c_l^{\mathrm{marg}}$ denotes the marginal operating cost assigned to link $l$. In this study, marginal costs are primarily used to represent transport costs associated with inter-market cold-energy transfer.

\paragraph{Electricity balance.}
For each market $m$ and hour $t$, electricity supply and demand must balance:
\begin{equation}
P_{\mathrm{PV},m,t} + P_{\mathrm{batt},m,t}^{\mathrm{out}} = P_{\mathrm{batt},m,t}^{\mathrm{in}} + P_{\mathrm{ref},m,t} 
\tag{S2}
\end{equation}
where $P_{\mathrm{PV},m,t}$ is PV generation, $P_{\mathrm{batt},m,t}^{\mathrm{out}}$ and $P_{\mathrm{batt},m,t}^{\mathrm{in}}$ represent electricity flowing out of and into battery storage through discharging and charging links, $P_{\mathrm{ref},m,t}$ is electricity consumed by the refrigeration unit.

PV output is limited by installed capacity and hourly solar availability:
\begin{equation}
0 \leq P_{\mathrm{PV},m,t} \leq K_{\mathrm{PV},m} p_{m,t}^{\mathrm{pu}}
\tag{S3}
\end{equation}
where $K_{\mathrm{PV},m}$ is the installed PV capacity at market $m$ and $p_{m,t}^{\mathrm{pu}}$ is the hourly availability factor derived from solar resource data.

\paragraph{Cold-energy balance.}
For scenarios including PCM storage and inter-market transfer, the cold bus satisfies the following balance:
\begin{equation}
Q_{\mathrm{ref},m,t} + Q_{\mathrm{pcm},m,t}^{\mathrm{out}} + \sum_{n} F_{n,m,t} = D_{m,t} + Q_{\mathrm{pcm},m,t}^{\mathrm{in}} + \sum_{n} F_{m,n,t}
\tag{S4}
\end{equation}
where $Q_{\mathrm{ref},m,t}$ represents cooling supplied by the refrigeration unit, $D_{m,t}$ is cooling demand, $Q_{\mathrm{pcm},m,t}^{\mathrm{out}}$ and $Q_{\mathrm{pcm},m,t}^{\mathrm{in}}$ denote discharging and charging flows of PCM storage, $F_{n,m,t}$ represents cold energy received by market $m$ from market $n$, and $F_{m,n,t}$ represents cold energy sent from market $m$ to market $n$.

\paragraph{Storage dynamics.}
Battery and PCM storage are implemented using a store-plus-link representation. The store tracks the energy level over time, while links represent charging and discharging processes. A simplified representation of PCM storage dynamics is:
\begin{equation}
E_{\mathrm{pcm},m,t} = E_{\mathrm{pcm},m,t-1} + \eta_{\mathrm{pcm}}^{\mathrm{in}} Q_{\mathrm{pcm},m,t}^{\mathrm{in}} - \frac{Q_{\mathrm{pcm},m,t}^{\mathrm{out}}}{\eta_{\mathrm{pcm}}^{\mathrm{out}}}
\tag{S5}
\end{equation}
subject to
\begin{equation}
0 \leq E_{\mathrm{pcm},m,t} \leq K_{\mathrm{pcm},m}
\tag{S6}
\end{equation}
where $E_{\mathrm{pcm},m,t}$ denotes stored cold energy, $K_{\mathrm{pcm},m}$ is the installed PCM storage capacity, and $\eta_{\mathrm{pcm}}^{\mathrm{in}}$ and $\eta_{\mathrm{pcm}}^{\mathrm{out}}$ are the charging and discharging efficiencies of PCM storage.

\paragraph{Inter-market cold-energy transfer.}
In Scenario S3, inter-market cold-energy exchange is represented by links between cold buses. The flows $F_{m,n,t}$ are treated as endogenous optimisation variables and assigned marginal transport costs representing distribution costs. Transfer links are assumed to be lossless and unconstrained in capacity, providing an upper-bound estimate of the potential benefits of cold-energy exchange across the market network.


% \bibliographystyle{cas-model2-names}
\bibliographystyle{elsarticle-num}

% Loading bibliography database
\bibliography{ade_ref}

\end{document}

